Minimum Displacement Motion Planning for Movable Obstacles

This paper presents a minimum displacement motion planning problem wherein obstacles are displaced by a minimum amount to find a feasible path. We define a metric for robot-obstacle intersection that measures the extent of the intersection and use this to penalize robot-obstacle overlaps. Employing the actual robot dynamics, the planner first finds a path through the obstacles that minimizes the robot-obstacle intersections. The metric is then used to iteratively displace the obstacles to achieve a feasible path. Several examples are provided that successfully demonstrates the proposed problem.

==> figures/imageCrop.m <==
img = imread('/home/antony/rgenoa/papers_and_ideas/IAS2022/figures/t10.png');

k =10;
imshow(img);
h = imrect(gca, [50 50 1000 550]); % create rectangle on the image
message = sprintf('Drag, set position of the rectangle cropping box and double click on the rectangle box');
uiwait(msgbox(message));
   position = wait(h); % get position
   I_crop = imcrop(img,position); % crop image
   message = sprintf('Image has been croped');
   msgbox(message);
   imshow(I_crop) ;
   FileName = sprintf('cropped%d.png', k);
   imwrite(I_crop,FileName);
